Modular transformations of tau functions and conformal blocks on the torus

The connection problem for isomonodromic tau functions on the one-punctured torus concerns the ratio between the tau function and its modular transform, associated to dual pants decompositions of the torus. In this paper, we study the modular transformations of the tau function and consequently derive the connection constant. Moreover, through the relation with two-dimensional Conformal Field Theory, we also obtain an exact closed formula for the $c=1$ Virasoro modular kernel, whose expression was previously unknown, and relate it to the $c\rightarrow\infty$ (semiclassical) modular kernel and $SL_2(\mathbb{C})$ complex Chern-Simons amplitudes. Finally, we prove that the connection constant and the two, $c=1$ and $c\to \infty$, modular kernels are generating functions of canonical transformations on the character variety of the one-punctured torus. Our results are also relevant for the $\mathcal{N}=2^*$ gauge theory.

==> anc/Proof_Prop7.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     30127,        771]
NotebookOptionsPosition[     27606,        727]
NotebookOutlinePosition[     28036,        744]
CellTagsIndexPosition[     27993,        741]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.9386584936091022`*^9, 3.938658494223715*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"2e615095-9705-4df5-92eb-913e4cfe4230"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"functions", " ", "definitions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Gh", "[", "x_", "]"}], "=", 
     FractionBox[
      RowBox[{"BarnesG", "[", 
       RowBox[{"1", "+", "x"}], "]"}], 
      RowBox[{"BarnesG", "[", 
       RowBox[{"1", "-", "x"}], "]"}]]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"Gh", "[", "x", "]"}], "]"}], ",", "x"}], "]"}], "//", 
     "FunctionExpand"}], "//", "FullSimplify"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[CapitalLambda]", "[", "x_", "]"}], "=", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"Gh", "[", "x", "]"}], "]"}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Pi]", " ", "x"}], "]"}], "]"}]}]}]}], ",", "x"}], 
      "]"}], "//", "FunctionExpand"}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.936045642799157*^9, 3.93604564521946*^9}, {
  3.9360461354587584`*^9, 3.936046186189375*^9}, {3.936614592617474*^9, 
  3.93661459490092*^9}, {3.936614628218165*^9, 3.936614634912414*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"9df80c9a-c120-491b-b3a0-1d1acd7624a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[Pi]"}], " ", "x", " ", 
   RowBox[{"Cot", "[", 
    RowBox[{"\[Pi]", " ", "x"}], "]"}]}], "+", 
  RowBox[{"Log", "[", 
   RowBox[{"2", " ", "\[Pi]"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.9360461627502937`*^9, 3.9360461866707287`*^9}, 
   3.936614597812861*^9, 3.936614636508165*^9, 3.9370221669011087`*^9, 
   3.938529932623817*^9, 3.938569259596574*^9, 3.938658505292512*^9, 
   3.938679603637042*^9, 3.9391215438490887`*^9, 3.939269794942395*^9, 
   3.9506543164415503`*^9, 3.950655403550314*^9, 3.950655534155649*^9, 
   3.95065711075521*^9, 3.950657655381151*^9, 3.9506582488493433`*^9, 
   3.950658764795822*^9, 3.950659245878035*^9, 3.950659619676076*^9, 
   3.950737535166238*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"c98c6b2d-69f6-498a-a861-8c0a5b0ee0da"],

Cell[BoxData[
 RowBox[{"Log", "[", 
  RowBox[{"2", " ", "\[Pi]", " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Pi]", " ", "x"}], "]"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.9360461627502937`*^9, 3.9360461866707287`*^9}, 
   3.936614597812861*^9, 3.936614636508165*^9, 3.9370221669011087`*^9, 
   3.938529932623817*^9, 3.938569259596574*^9, 3.938658505292512*^9, 
   3.938679603637042*^9, 3.9391215438490887`*^9, 3.939269794942395*^9, 
   3.9506543164415503`*^9, 3.950655403550314*^9, 3.950655534155649*^9, 
   3.95065711075521*^9, 3.950657655381151*^9, 3.9506582488493433`*^9, 
   3.950658764795822*^9, 3.950659245878035*^9, 3.950659619676076*^9, 
   3.9507375351982517`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"958c1857-f0d5-4fad-8f3b-d329e0447a38"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Using", " ", "\[Eta]", " ", "instead", " ", "of", " ", "\[Nu]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.950658810064034*^9, 3.950658838032692*^9}, {
  3.950740201601018*^9, 
  3.9507402136852703`*^9}},ExpressionUUID->"09ef8c98-22a1-40d8-8540-\
07cb0c26f0b3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Pi]", " ", "\[ImaginaryI]"}]], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Pi]", " ", "at"}], "-", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"m", "/", "2"}]}], "+", 
         RowBox[{"\[Pi]", " ", "\[Eta]"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Pi]", " ", "at"}], "+", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"m", "/", "2"}]}], "-", 
         RowBox[{"\[Pi]", " ", "\[Eta]"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Pi]", " ", "at"}], "-", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"m", "/", "2"}]}], "-", 
         RowBox[{"\[Pi]", " ", "\[Eta]"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Pi]", " ", "at"}], "+", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"m", "/", "2"}]}], "+", 
         RowBox[{"\[Pi]", " ", "\[Eta]"}]}], "]"}]}]], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]t", "=", 
   RowBox[{"a", "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Pi]", " ", "at"}], "-", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"m", "/", "2"}]}], "-", 
         RowBox[{"\[Pi]", " ", "\[Eta]"}]}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"\[Pi]", " ", "at"}], "+", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"m", "/", "2"}]}], "-", 
         RowBox[{"\[Pi]", " ", "\[Eta]"}]}], "]"}]], "]"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9506583007405243`*^9, 3.950658303714385*^9}, {
  3.9506586718240337`*^9, 3.9506586736116667`*^9}, {3.950658778986394*^9, 
  3.950658780890903*^9}, {3.950658859438456*^9, 3.950658958787218*^9}, {
  3.950659190849709*^9, 3.9506592038602257`*^9}, {3.9506592813339987`*^9, 
  3.950659352208192*^9}, {3.950659481728284*^9, 3.9506595029539537`*^9}, {
  3.950659566650856*^9, 3.950659574675647*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"f2445e4c-a2b7-4527-9ef9-7446940804c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "generating", " ", "function", " ", "of", " ", "canonical", " ", 
    "transformation"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"G0", "=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", "\[Pi]", " ", "\[ImaginaryI]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"at", "-", 
         RowBox[{"m", "/", "2"}], "-", "\[Eta]"}], "]"}], "-", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"at", "+", 
         RowBox[{"m", "/", "2"}], "+", "\[Eta]"}], "]"}], "-", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"at", "+", 
         RowBox[{"m", "/", "2"}], "-", "\[Eta]"}], "]"}], "+", 
       RowBox[{"\[CapitalLambda]", "[", 
        RowBox[{"at", "-", 
         RowBox[{"m", "/", "2"}], "+", "\[Eta]"}], "]"}], "+", 
       RowBox[{"\[CapitalLambda]", "[", "m", "]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
        RowBox[{
         SuperscriptBox["m", "2"], "/", "2"}]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.93604626680621*^9, 3.936046509492051*^9}, {
   3.9360475018948507`*^9, 3.936047501967771*^9}, {3.936078576480626*^9, 
   3.936078576698504*^9}, {3.936079445930787*^9, 3.936079451652129*^9}, {
   3.936079608590994*^9, 3.936079618727117*^9}, {3.936081707170483*^9, 
   3.93608179680223*^9}, {3.936081859233666*^9, 3.936081859650546*^9}, {
   3.936614639944605*^9, 3.93661470401434*^9}, {3.9380595733573*^9, 
   3.938059574025886*^9}, {3.938529758568417*^9, 3.938529758661323*^9}, {
   3.938530753574641*^9, 3.9385307561082706`*^9}, 3.93856936051124*^9, {
   3.93865865495714*^9, 3.93865866033009*^9}, {3.938658691049151*^9, 
   3.9386586913681097`*^9}, {3.950654387058024*^9, 3.9506543898853073`*^9}, {
   3.950655068733107*^9, 3.950655130534408*^9}, {3.950655179391224*^9, 
   3.950655212428543*^9}, {3.950655242779703*^9, 3.9506553187797403`*^9}, {
   3.950658379738306*^9, 3.950658380932976*^9}, {3.950658976077026*^9, 
   3.9506590374719353`*^9}, {3.950659524547017*^9, 3.950659530098415*^9}, {
   3.9506595618630953`*^9, 3.950659563672119*^9}, {3.950659634883502*^9, 
   3.950659636239728*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"e43efb2c-0253-4f97-be0e-ca2c6c47465a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "check", " ", "that", " ", "G0", " ", "is", " ", "actually", " ", "a", " ",
     "generating", " ", "function"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"G0", ",", "\[Eta]"}], "]"}], "//", "FunctionExpand"}], "//", 
      "FullSimplify"}], "//", "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"4", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"G0", ",", "\[Eta]"}], "]"}], "//", "FunctionExpand"}], 
            "//", "FullSimplify"}], "//", "ExpandAll"}], ")"}], "-", "a"}], 
        ")"}]}], "]"}], "//", "ExpandAll"}], "//", "FullSimplify"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"G0", ",", "at"}], "]"}], "//", "FunctionExpand"}], "//", 
      "FullSimplify"}], "//", "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"4", "\[Pi]", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"G0", ",", "at"}], "]"}], "//", "FunctionExpand"}], "//",
            "FullSimplify"}], "//", "ExpandAll"}], ")"}], "-", "\[Eta]t"}], 
       ")"}]}], "]"}], "//", "ExpandAll"}]}]}]], "Input",
 CellChangeTimes->{{3.936078132146039*^9, 3.936078137446845*^9}, {
   3.9360781686433277`*^9, 3.93607829933497*^9}, {3.936078341669798*^9, 
   3.936078425488873*^9}, {3.936078456038941*^9, 3.936078494944612*^9}, {
   3.936079698176941*^9, 3.936079702584785*^9}, {3.936079850870302*^9, 
   3.9360798523793583`*^9}, {3.9360803004692802`*^9, 3.936080302446014*^9}, {
   3.936080902526679*^9, 3.9360809106296177`*^9}, {3.936081889732832*^9, 
   3.9360819007174263`*^9}, 3.9366146794828672`*^9, {3.936614731274584*^9, 
   3.9366147492303257`*^9}, {3.9380595798985662`*^9, 3.938059585572851*^9}, {
   3.9385297617181673`*^9, 3.938529763882578*^9}, {3.938569375482415*^9, 
   3.938569399959002*^9}, {3.9392698068780212`*^9, 3.9392698673774557`*^9}, {
   3.950655325605245*^9, 3.950655363816255*^9}, {3.9506555699531307`*^9, 
   3.950655622697192*^9}, {3.9506558286614647`*^9, 3.950655894957274*^9}, 
   3.950655945576812*^9, {3.9506584406375513`*^9, 3.9506584496582937`*^9}, {
   3.950658489203116*^9, 3.950658495058495*^9}, {3.950659042526582*^9, 
   3.9506590665167513`*^9}, {3.950659133891342*^9, 3.9506591568649883`*^9}, {
   3.950659711118362*^9, 3.9506597148789587`*^9}, {3.950659760984151*^9, 
   3.95065976201929*^9}, {3.950659868923317*^9, 3.950659871211912*^9}, {
   3.950659904367346*^9, 3.950659924299931*^9}, {3.950739043225791*^9, 
   3.950739044600973*^9}},ExpressionUUID->"e9814a9a-a30d-478d-85e3-\
f037826a5e14"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.936078245075231*^9, 3.936078253732688*^9}, 
   3.936078310733901*^9, {3.936078358883707*^9, 3.9360784345289783`*^9}, {
   3.936078488426196*^9, 3.9360784954096603`*^9}, 3.936079726977159*^9, 
   3.936079860144506*^9, 3.93608030330198*^9, 3.9360809138400383`*^9, 
   3.93608191356942*^9, {3.936614751006947*^9, 3.936614767283937*^9}, 
   3.937022184363826*^9, 3.93852995417843*^9, 3.938569387381069*^9, {
   3.938658825402218*^9, 3.938658833470755*^9}, 3.938679627749956*^9, 
   3.939121561356909*^9, {3.939269808676393*^9, 3.9392698680771637`*^9}, 
   3.950655379547987*^9, 3.950655423971273*^9, 3.950655559983123*^9, {
   3.950655593806941*^9, 3.950655623387557*^9}, 3.95065589562071*^9, 
   3.950655946292967*^9, 3.950656406794528*^9, 3.950658310622168*^9, 
   3.950658390057033*^9, 3.95065844308576*^9, 3.950658479706986*^9, 
   3.950658584672083*^9, 3.950658756916244*^9, {3.950659117765614*^9, 
   3.950659157408493*^9}, 3.950659225034775*^9, 3.950659421313558*^9, 
   3.950659542189432*^9, {3.950659717727803*^9, 3.95065973601546*^9}, 
   3.950659771181738*^9, 3.950659885605888*^9, 3.950659925031768*^9, 
   3.9507375537121487`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"d60da682-b003-4cb6-9b31-b229f627bf8d"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.936078245075231*^9, 3.936078253732688*^9}, 
   3.936078310733901*^9, {3.936078358883707*^9, 3.9360784345289783`*^9}, {
   3.936078488426196*^9, 3.9360784954096603`*^9}, 3.936079726977159*^9, 
   3.936079860144506*^9, 3.93608030330198*^9, 3.9360809138400383`*^9, 
   3.93608191356942*^9, {3.936614751006947*^9, 3.936614767283937*^9}, 
   3.937022184363826*^9, 3.93852995417843*^9, 3.938569387381069*^9, {
   3.938658825402218*^9, 3.938658833470755*^9}, 3.938679627749956*^9, 
   3.939121561356909*^9, {3.939269808676393*^9, 3.9392698680771637`*^9}, 
   3.950655379547987*^9, 3.950655423971273*^9, 3.950655559983123*^9, {
   3.950655593806941*^9, 3.950655623387557*^9}, 3.95065589562071*^9, 
   3.950655946292967*^9, 3.950656406794528*^9, 3.950658310622168*^9, 
   3.950658390057033*^9, 3.95065844308576*^9, 3.950658479706986*^9, 
   3.950658584672083*^9, 3.950658756916244*^9, {3.950659117765614*^9, 
   3.950659157408493*^9}, 3.950659225034775*^9, 3.950659421313558*^9, 
   3.950659542189432*^9, {3.950659717727803*^9, 3.95065973601546*^9}, 
   3.950659771181738*^9, 3.950659885605888*^9, 3.950659925031768*^9, 
   3.950737561678454*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"8a7b5d6b-8c77-45cc-9a83-7a37333d26e9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Relation", " ", "between", " ", "G0", " ", "and", " ", "the", " ", 
   "connection", " ", "constant"}], "*)"}]], "Input",
 CellChangeTimes->{{3.950739049614072*^9, 
  3.950739068042207*^9}},ExpressionUUID->"2647a89e-f9b4-437f-830d-\
d9c7bb92d4b2"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Step", " ", "1"}], ":"}], "*)"}]], "Input",
 CellChangeTimes->{{3.950739070622862*^9, 
  3.950739076687644*^9}},ExpressionUUID->"d9d30102-ae1f-4221-aba3-\
8bc340c086dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ups", "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"4", "\[Pi]", " ", "\[ImaginaryI]", " ", "a", " ", "\[Eta]"}], 
     "]"}], 
    FractionBox[
     RowBox[{
      RowBox[{"Gh", "[", 
       RowBox[{"at", "-", 
        RowBox[{"m", "/", "2"}], "+", "\[Eta]"}], "]"}], 
      RowBox[{"Gh", "[", 
       RowBox[{"at", "-", 
        RowBox[{"m", "/", "2"}], "-", "\[Eta]"}], "]"}]}], 
     RowBox[{
      RowBox[{"Gh", "[", 
       RowBox[{"at", "+", 
        RowBox[{"m", "/", "2"}], "+", "\[Eta]"}], "]"}], 
      RowBox[{"Gh", "[", 
       RowBox[{"at", "+", 
        RowBox[{"m", "/", "2"}], "-", "\[Eta]"}], "]"}]}]], 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]"}], ")"}], "m"], 
      RowBox[{"Gh", "[", "m", "]"}]}], 
     RowBox[{"Exp", "[", 
      RowBox[{"\[Pi]", " ", "\[ImaginaryI]", " ", 
       RowBox[{
        SuperscriptBox["m", "2"], "/", "2"}]}], "]"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950660524299243*^9, 3.9506605264606857`*^9}, {
  3.9506610654508123`*^9, 3.950661084799362*^9}, {3.9507374289248447`*^9, 
  3.9507374293099623`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"98187f34-5643-42ed-a746-28ae1a78b3e2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"4", "\[Pi]", " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"G0", "-", 
       RowBox[{"at", " ", 
        RowBox[{"D", "[", 
         RowBox[{"G0", ",", "at"}], "]"}]}], "-", 
       RowBox[{"m", " ", 
        RowBox[{"D", "[", 
         RowBox[{"G0", ",", "m"}], "]"}]}]}], ")"}]}], "//", 
    "FunctionExpand"}], "//", "FullSimplify"}], "//", "ExpandAll"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ups", "/", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"4", "\[Pi]", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"G0", "-", 
           RowBox[{"at", " ", 
            RowBox[{"D", "[", 
             RowBox[{"G0", ",", "at"}], "]"}]}], "-", 
           RowBox[{"m", " ", 
            RowBox[{"D", "[", 
             RowBox[{"G0", ",", "m"}], "]"}]}]}], ")"}]}], "//", 
        "FunctionExpand"}], "//", "FullSimplify"}], "//", "ExpandAll"}], 
     "]"}]}], "//", "ExpandAll"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"PowerExpand", "[", 
       RowBox[{"Log", "[", "%", "]"}], "]"}], "/", "\[Eta]"}], "]"}], "//", 
    "ExpandAll"}], "//", "TrigToExp"}], "//", "Together"}]}], "Input",
 CellChangeTimes->{{3.950660608074627*^9, 3.9506606426677637`*^9}, {
  3.950660728291222*^9, 3.950660734925318*^9}, {3.950737432824069*^9, 
  3.950737433567588*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c338a6a6-72d4-42c3-829e-8a432175f383"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
   SuperscriptBox["m", "2"], " ", "\[Pi]"}], "+", 
  RowBox[{"m", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"2", " ", "\[Pi]"}], "]"}]}], "+", 
  RowBox[{"Log", "[", 
   FractionBox[
    RowBox[{"BarnesG", "[", 
     RowBox[{"1", "+", "m"}], "]"}], 
    RowBox[{"BarnesG", "[", 
     RowBox[{"1", "-", "m"}], "]"}]], "]"}], "-", 
  RowBox[{"Log", "[", 
   FractionBox[
    RowBox[{"BarnesG", "[", 
     RowBox[{"1", "+", "at", "+", 
      FractionBox["m", "2"], "-", "\[Eta]"}], "]"}], 
    RowBox[{"BarnesG", "[", 
     RowBox[{"1", "-", "at", "-", 
      FractionBox["m", "2"], "+", "\[Eta]"}], "]"}]], "]"}], "+", 
  RowBox[{"Log", "[", 
   FractionBox[
    RowBox[{"BarnesG", "[", 
     RowBox[{"1", "+", "at", "-", 
      FractionBox["m", "2"], "+", "\[Eta]"}], "]"}], 
    RowBox[{"BarnesG", "[", 
     RowBox[{"1", "-", "at", "+", 
      FractionBox["m", "2"], "-", "\[Eta]"}], "]"}]], "]"}], "+", 
  RowBox[{"Log", "[", 
   FractionBox[
    RowBox[{"BarnesG", "[", 
     RowBox[{"1", "+", "at", "-", 
      FractionBox["m", "2"], "-", "\[Eta]"}], "]"}], 
    RowBox[{"BarnesG", "[", 
     RowBox[{"1", "-", "at", "+", 
      FractionBox["m", "2"], "+", "\[Eta]"}], "]"}]], "]"}], "-", 
  RowBox[{"Log", "[", 
   FractionBox[
    RowBox[{"BarnesG", "[", 
     RowBox[{"1", "+", "at", "+", 
      FractionBox["m", "2"], "+", "\[Eta]"}], "]"}], 
    RowBox[{"BarnesG", "[", 
     RowBox[{"1", "-", "at", "-", 
      FractionBox["m", "2"], "-", "\[Eta]"}], "]"}]], "]"}], "-", 
  RowBox[{"\[Eta]", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"at", " ", "\[Pi]"}], "-", 
      FractionBox[
       RowBox[{"m", " ", "\[Pi]"}], "2"], "-", 
      RowBox[{"\[Pi]", " ", "\[Eta]"}]}], "]"}], "]"}]}], "+", 
  RowBox[{"\[Eta]", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"at", " ", "\[Pi]"}], "+", 
      FractionBox[
       RowBox[{"m", " ", "\[Pi]"}], "2"], "-", 
      RowBox[{"\[Pi]", " ", "\[Eta]"}]}], "]"}], "]"}]}], "+", 
  RowBox[{"\[Eta]", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"at", " ", "\[Pi]"}], "-", 
      FractionBox[
       RowBox[{"m", " ", "\[Pi]"}], "2"], "+", 
      RowBox[{"\[Pi]", " ", "\[Eta]"}]}], "]"}], "]"}]}], "-", 
  RowBox[{"\[Eta]", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"at", " ", "\[Pi]"}], "+", 
      FractionBox[
       RowBox[{"m", " ", "\[Pi]"}], "2"], "+", 
      RowBox[{"\[Pi]", " ", "\[Eta]"}]}], "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.950660757793458*^9, 3.9506610876469727`*^9, 
  3.95073758760308*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"3e1949bd-f92f-4e32-8006-80ae1620c476"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "at", " ", "\[Pi]"}], "]"}], "-", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"m", "-", 
          RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "at", " ", "\[Pi]"}], "]"}], "-", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", 
          RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}]}]], ")"}], "\[Eta]"],
   " ", 
  SuperscriptBox[
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "at"}], "+", "m", "+", 
       RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}], "\[Eta]"], " ", 
  SuperscriptBox[
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "at"}], "+", "m", "-", 
       RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}], 
   RowBox[{"-", "\[Eta]"}]], " ", 
  SuperscriptBox[
   RowBox[{"Sin", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "at"}], "+", "m", "+", 
       RowBox[{"2", " ", "\[Eta]"}]}], ")"}]}], "]"}], "\[Eta]"], " ", 
  SuperscriptBox[
   RowBox[{"Sin", "[", 
    RowBox[{
     RowBox[{"at", " ", "\[Pi]"}], "-", 
     FractionBox[
      RowBox[{"m", " ", "\[Pi]"}], "2"], "+", 
     RowBox[{"\[Pi]", " ", "\[Eta]"}]}], "]"}], 
   RowBox[{"-", "\[Eta]"}]]}]], "Output",
 CellChangeTimes->{3.950660757793458*^9, 3.9506610876469727`*^9, 
  3.950737587944521*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"d27f6173-7946-4c23-8799-84ea8b1d2b13"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.950660757793458*^9, 3.9506610876469727`*^9, 
  3.950737587954516*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"f4a2dcf3-dd2a-44e6-866a-ac6a0c70fcda"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Step", " ", "2"}], ":"}], "*)"}]], "Input",
 CellChangeTimes->{{3.950739993934956*^9, 
  3.950739994109047*^9}},ExpressionUUID->"3e01bb05-da61-4df3-95ae-\
c2f44ac71d92"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Checking", " ", "relation", " ", "between", " ", 
   SubscriptBox["Hat\[CapitalUpsilon]", "S"], 
   RowBox[{"(", 
    RowBox[{"a", ",", "\[Eta]t"}], ")"}], " ", "and", " ", 
   SubscriptBox["Hat\[CapitalUpsilon]", "S"], 
   RowBox[{"(", 
    RowBox[{"at", ",", "\[Eta]"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.938668008514399*^9, 3.938668095434984*^9}, {
  3.9507399690144777`*^9, 
  3.95073998062152*^9}},ExpressionUUID->"4978ab26-5f90-4f8f-acf1-\
0d2134263e7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Upshat", " ", "=", " ", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"4", " ", "\[Pi]", " ", "I", " ", "at", " ", "\[Eta]\[Eta]"}], 
     "]"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gh", "[", 
        RowBox[{"aat", "-", 
         RowBox[{"m", "/", "2"}], "+", "\[Eta]\[Eta]"}], "]"}], " ", 
       RowBox[{"Gh", "[", 
        RowBox[{"aat", "-", 
         RowBox[{"m", "/", "2"}], "-", "\[Eta]\[Eta]"}], "]"}]}], ")"}], "/", 
     
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gh", "[", 
        RowBox[{
         RowBox[{"m", "/", "2"}], "+", "aat", "+", "\[Eta]\[Eta]"}], "]"}], " ", 
       RowBox[{"Gh", "[", 
        RowBox[{
         RowBox[{"m", "/", "2"}], "+", "aat", "-", "\[Eta]\[Eta]"}], "]"}]}], 
      ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", "\[Pi]"}], ")"}], "^", "m"}], " ", 
    RowBox[{"E", "^", 
     RowBox[{"(", 
      RowBox[{"I", " ", "\[Pi]", " ", 
       RowBox[{
        RowBox[{"m", "^", "2"}], "/", "2"}]}], ")"}]}], " ", 
    RowBox[{"Gh", "[", "m", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950737414413496*^9, 3.950737503771173*^9}, {
   3.950737585130405*^9, 3.9507376259581223`*^9}, 3.950738049352008*^9, 
   3.950738164825441*^9, 3.95073822318918*^9, 3.950738259252079*^9, {
   3.950739101300117*^9, 
   3.950739103484775*^9}},ExpressionUUID->"3f9de51b-a898-41fd-8142-\
62c88b5ebc05"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Dt", "[", 
       RowBox[{"Log", "[", "Upstil", "]"}], "]"}], "//", "ExpandAll"}], "//", 
     "FunctionExpand"}], "//", "ExpandAll"}], "//", "Simplify"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"aat", "->", "a"}], ",", 
       RowBox[{"\[Eta]\[Eta]", "->", "\[Eta]t"}]}], "}"}]}], "//", 
    "ExpandAll"}], "//", "Together"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"expr1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"%", "//", "TrigToExp"}], "//", "ExpandAll"}], "//", 
        "Together"}], ")"}], "/.", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Log", "[", "x_", "]"}], ":>", 
       RowBox[{"Log", "[", 
        RowBox[{"Simplify", "[", "x", "]"}], "]"}]}]}], "//", "Simplify"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"expr2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Dt", "[", 
               RowBox[{"Log", "[", "ups", "]"}], "]"}], "//", "ExpandAll"}], "//",
              "FunctionExpand"}], "//", "ExpandAll"}], "//", "Simplify"}], "//",
           "TrigToExp"}], "//", "ExpandAll"}], "//", "Together"}], ")"}], "/.",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Log", "[", "x_", "]"}], ":>", 
       RowBox[{"Log", "[", 
        RowBox[{"Simplify", "[", "x", "]"}], "]"}]}]}], "//", "Simplify"}]}], 
   ";"}], "\[IndentingNewLine]", "\n", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr1", "+", "expr2"}], "//", "Together"}], "//", 
      "Simplify"}], "//", "Factor"}], "//", "PowerExpand"}], "//", 
   "ExpandAll"}], "//", "Together"}]}], "Input",
 CellChangeTimes->{{3.9386681040175247`*^9, 3.938668104021696*^9}, {
   3.9507374441747007`*^9, 3.950737452211738*^9}, 3.950737491377096*^9, 
   3.950737630428549*^9, 3.950737864975521*^9, {3.9507379127222843`*^9, 
   3.950737916215523*^9}, {3.950738160423367*^9, 3.950738180790511*^9}, 
   3.950738262340222*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"276715b7-8c67-4cea-ac73-23aae8e9c638"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.938668152779705*^9, 3.9391216871097927`*^9, 
  3.9507377607497*^9, 3.9507378845489073`*^9, 3.950738093784127*^9, 
  3.950738194806128*^9, 3.950738252283421*^9, 3.950738287949769*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"5eedf823-53ee-4654-9705-dbb1d4beff15"]
}, Open  ]]
},
WindowSize->{1059, 1026},
WindowMargins->{{Automatic, -53}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"35102876-9d48-4c0e-a6c4-e5479a48fa63"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 199, 3, 36, "Input",ExpressionUUID->"2e615095-9705-4df5-92eb-913e4cfe4230"],
Cell[CellGroupData[{
Cell[778, 27, 1444, 37, 189, "Input",ExpressionUUID->"9df80c9a-c120-491b-b3a0-1d1acd7624a4"],
Cell[2225, 66, 825, 16, 41, "Output",ExpressionUUID->"c98c6b2d-69f6-498a-a861-8c0a5b0ee0da"],
Cell[3053, 84, 757, 13, 41, "Output",ExpressionUUID->"958c1857-f0d5-4fad-8f3b-d329e0447a38"]
}, Open  ]],
Cell[3825, 100, 304, 7, 36, "Input",ExpressionUUID->"09ef8c98-22a1-40d8-8540-07cb0c26f0b3"],
Cell[4132, 109, 2285, 61, 110, "Input",ExpressionUUID->"f2445e4c-a2b7-4527-9ef9-7446940804c7"],
Cell[6420, 172, 2277, 46, 81, "Input",ExpressionUUID->"e43efb2c-0253-4f97-be0e-ca2c6c47465a"],
Cell[CellGroupData[{
Cell[8722, 222, 3089, 68, 189, "Input",ExpressionUUID->"e9814a9a-a30d-478d-85e3-f037826a5e14"],
Cell[11814, 292, 1268, 18, 41, "Output",ExpressionUUID->"d60da682-b003-4cb6-9b31-b229f627bf8d"],
Cell[13085, 312, 1267, 18, 41, "Output",ExpressionUUID->"8a7b5d6b-8c77-45cc-9a83-7a37333d26e9"]
}, Open  ]],
Cell[14367, 333, 291, 7, 36, "Input",ExpressionUUID->"2647a89e-f9b4-437f-830d-d9c7bb92d4b2"],
Cell[14661, 342, 222, 6, 36, "Input",ExpressionUUID->"d9d30102-ae1f-4221-aba3-8bc340c086dd"],
Cell[14886, 350, 1248, 35, 63, "Input",ExpressionUUID->"98187f34-5643-42ed-a746-28ae1a78b3e2"],
Cell[CellGroupData[{
Cell[16159, 389, 1586, 43, 113, "Input",ExpressionUUID->"c338a6a6-72d4-42c3-829e-8a432175f383"],
Cell[17748, 434, 2814, 81, 185, "Output",ExpressionUUID->"3e1949bd-f92f-4e32-8006-80ae1620c476"],
Cell[20565, 517, 1865, 57, 102, "Output",ExpressionUUID->"d27f6173-7946-4c23-8799-84ea8b1d2b13"],
Cell[22433, 576, 198, 3, 41, "Output",ExpressionUUID->"f4a2dcf3-dd2a-44e6-866a-ac6a0c70fcda"]
}, Open  ]],
Cell[22646, 582, 222, 6, 36, "Input",ExpressionUUID->"3e01bb05-da61-4df3-95ae-c2f44ac71d92"],
Cell[22871, 590, 516, 12, 36, "Input",ExpressionUUID->"4978ab26-5f90-4f8f-acf1-0d2134263e7e"],
Cell[23390, 604, 1431, 40, 62, "Input",ExpressionUUID->"3f9de51b-a898-41fd-8142-62c88b5ebc05"],
Cell[CellGroupData[{
Cell[24846, 648, 2430, 70, 343, "Input",ExpressionUUID->"276715b7-8c67-4cea-ac73-23aae8e9c638"],
Cell[27279, 720, 311, 4, 41, "Output",ExpressionUUID->"5eedf823-53ee-4654-9705-dbb1d4beff15"]
}, Open  ]]
}
]
*)


